Developing a Lecture Video Recording System Using Augmented Reality

Assistive technology is a prerequisite for making a high-quality lecture video. It is therefore imperative to edit the lecture video after recording. In this study, we aim to reduce the cumbersome task of lecture video editing by developing a system that enables the addition of visual effects in the video while recording. In particular, we use augmented reality (AR) technology to digitize and display in real-time lecture materials, assistant agents, and other recording contents used by the lecturer. Our system realizes such a mechanism as a lecture recording environment. In addition, our system based on AR technology can support the work of the lecturer, which is difficult to do by oneself while conducting the lecture, using the information of the lecturer's position and the progress of the lecture. We evaluated the system functionality and performance, and verified the system's correct behavior. If the burden of making lecture videos can be reduced, the lecturer will be able to devote more time to improving the quality of lecture contents, which is expected to contribute to the improvement of lectures.

==> texmake.sh <==
#!/bin/sh

# TEXFILE="./tecrep"
TEXFILE="./eng_tecrep"
# TEXFILE="./conference"

extractbb figures/*.png

#platex ${TEXFILE}.tex
#platex ${TEXFILE}.tex 
#dvipdfmx  ${TEXFILE}.dvi 
/Library/TeX/texbin/platex ${TEXFILE}.tex
/Library/TeX/texbin/platex ${TEXFILE}.tex 
/Library/TeX/texbin/dvipdfmx  ${TEXFILE}.dvi 

open ${TEXFILE}.pdf

rm *.log *.aux *.lof *.lot 

